Klout Score: Measuring Influence Across Multiple Social Networks

In this work, we present the Klout Score, an influence scoring system that assigns scores to 750 million users across 9 different social networks on a daily basis. We propose a hierarchical framework for generating an influence score for each user, by incorporating information for the user from multiple networks and communities. Over 3600 features that capture signals of influential interactions are aggregated across multiple dimensions for each user. The features are scalably generated by processing over 45 billion interactions from social networks every day, as well as by incorporating factors that indicate real world influence. Supervised models trained from labeled data determine the weights for features, and the final Klout Score is obtained by hierarchically combining communities and networks. We validate the correctness of the score by showing that users with higher scores are able to spread information more effectively in a network. Finally, we use several comparisons to other ranking systems to show that highly influential and recognizable users across different domains have high Klout scores.

==> build_paper.sh <==
#!/bin/bash
#
#  Author: Nemanja Spasojevic (nemanja@klout.com)
#
# Simple script to render paper. Output shows up in the auto.

PAPER=$1

function usage {
  echo "Usage  : $0 <paper-name>"
  echo "Example: $0 klout-topics"
  exit 1
}

# embed_fonts <input_pdf> <output_pdf>
function embed_fonts() {
  gs -dBATCH \
     -dNOPAUSE \
     -sDEVICE=pdfwrite \
     -c "<< /  NeverEmbed [false /Times-Roman /Times-Bold /Courier-Bold] >> setdistillerparams" \
     -f $1 \
     -sOutputFile=$2
}

# embed_fonts <input_pdf> <output_pdf>
function ps2pdf_custom() {
  ps2pdf -dPDFSETTINGS=/prepress \
    -dAutoRotatePages=/None \
    -dEmbedAllFonts=true \
    -dMaxSubsetPct=100 \
    -dSubsetFonts=true \
    -dAutoFilterColorImages=false \
    -dAutoFilterGrayImages=false \
    -dDownsampleColorImages=false \
    -dDownsampleGrayImages=false \
    -dDownsampleMonoImages=false \
    $1 $2
}

function build_paper_pdflatex() {
  pdflatex --shell-escape $PAPER  || exit 1
  bibtex $PAPER || exit 1
  pdflatex --shell-escape $PAPER  || exit 1
  pdflatex --shell-escape $PAPER  || exit 1

  post_build
}


function post_build() {
  rm -r __auto__
  mkdir -p __auto__

  mv $PAPER.dvi __auto__/
  mv $PAPER.ps __auto__/
  mv $PAPER.pdf __auto__/
  
  echo
  echo "Success."
  echo "Paper rendered @ __auto__/${PAPER} "
}

function clean {
 rm *.aux
 rm *.log
# rm *.bbl
 rm *.blg
 rm *.out
 rm *.xml
 rm *blx.bib
}

function build_paper() {
  latex $PAPER || exit 1
  bibtex $PAPER || exit 1
  latex $PAPER || exit 1
  latex $PAPER || exit 1
  dvips -P pdf -t letter -o $PAPER.ps $PAPER.dvi || exit 1
  ps2pdf $PAPER.ps || exit 1
  # open $PAPER.pdf || exit 1.pdf
  post_build
}

if [  "$PAPER" == "" ]; then
  usage
fi

clean
#build_paper_pdflatex
build_paper
clean

